HRTF Interpolation using a Spherical Neural Process Meta-Learner

Several individualization methods have recently been proposed to estimate a subject's Head-Related Transfer Function (HRTF) using convenient input modalities such as anthropometric measurements or pinnae photographs. There exists a need for adaptively correcting the estimation error committed by such methods using a few data point samples from the subject's HRTF, acquired using acoustic measurements or perceptual feedback. To this end, we introduce a Convolutional Conditional Neural Process meta-learner specialized in HRTF error interpolation. In particular, the model includes a Spherical Convolutional Neural Network component to accommodate the spherical geometry of HRTF data. It also exploits potential symmetries between the HRTF's left and right channels about the median axis. In this work, we evaluate the proposed model's performance purely on time-aligned spectrum interpolation grounds under a simplified setup where a generic population-mean HRTF forms the initial estimates prior to corrections instead of individualized ones. The trained model achieves up to 3 dB relative error reduction compared to state-of-the-art interpolation methods despite being trained using only 85 subjects. This improvement translates up to nearly a halving of the data point count required to achieve comparable accuracy, in particular from 50 to 28 points to reach an average of -20 dB relative error per interpolated feature. Moreover, we show that the trained model provides well-calibrated uncertainty estimates. Accordingly, such estimates can inform the sequential decision problem of acquiring as few correcting HRTF data points as needed to meet a desired level of HRTF individualization accuracy.

==> figures/publication.sh <==
#!/bin/bash

export PYTHONPATH=/Users/etiennethuillier/Documents/Projects/models4DynCues/code:$PYTHONPATH
export DATA=/Users/etiennethuillier/Documents/Projects/models4DynCues/data
export TFDS_DATA_DIR=/Users/etiennethuillier/Documents/Projects/models4DynCues/data

#python_executable=/Users/etiennethuillier/opt/miniconda3/envs/spherical_neural_process__uncertainty_toolbox__gpjax/bin/python
python_executable=/Users/etiennethuillier/opt/miniconda3/envs/spherical_neural_process_1023/bin/python
python_script=/Users/etiennethuillier/Documents/Projects/models4DynCues/code/publication/publication.py

#convcnp_path=/Volumes/MLData/triton/scratch/sessions/models4DynCues/12052023/ce_5e-4_feat128_taps96_mlp5_md_linear_centered_noniso_2807_exclude
#convcnp_prefix=datum_examples_test_epoch2250_sample_counts_
convcnp_path=/Volumes/MLData/triton/scratch/sessions/models4DynCues/12052023/ce_5e-4_feat128_taps96_mlp5_md_linear_centered_noniso_2807_exclude_pbernouilli0p5_uniformbernouilli_sigma_1e-4
convcnp_prefix=datum_examples_test_epoch4750_sample_counts_
barycentric_path=/Volumes/MLData/triton/scratch/sessions/models4DynCues/barycentric_97
spherical_spline_path=/Volumes/MLData/triton/scratch/sessions/models4DynCues/spherical_spline_97
gaussian_process_regressor_path=/Volumes/MLData/triton/scratch/sessions/models4DynCues/12052023/gaussian_process_regression
figures_path=/Users/etiennethuillier/Documents/Projects/models4DynCues/publication_overleaf/figures

exclude_context_points=true
override_cache=false
taps=97
fs=33075
fftsize=192
sigma_floor=1e-4
common_transfer_function=false
all_regions_plot_frequency_cutoff=15500
single_frequency_plot_frequencies=90000.0,10000.0

# plot_magnitude_response
${python_executable} ${python_script} \
--mode=plot_magnitude_response \
--exclude_context_points=${exclude_context_points} \
--datum=27 \
--sample_counts=20 \
--t0=0 \
--taps=${taps} \
--fs=${fs} \
--fftsize=${fftsize} \
--sigma_floor=${sigma_floor} \
--score_function=clipped_relative_variance_score \
--common_transfer_function=${common_transfer_function} \
--directions=frontal,ipsilateral,contralateral \
--convcnp_path=${convcnp_path} \
--convcnp_prefix=${convcnp_prefix} \
--barycentric_path=${barycentric_path} \
--spherical_spline_path=${spherical_spline_path} \
--gaussian_process_regressor_path=${gaussian_process_regressor_path} \
--figures_path=${figures_path} \
--single_frequency_plot_frequencies=${single_frequency_plot_frequencies}
#
## per_feature_relative_error_db
#${python_executable} ${python_script} \
#--mode=jax_candidates+barycentric_baseline+spherical_spline_baseline+gaussian_process_regressor+per_feature_relative_error_db+sample_count_vs_metric \
#--subjects=pp1,pp18,pp27,pp67 \
#--override_cache=${override_cache} \
#--exclude_context_points=${exclude_context_points} \
#--t0=0 \
#--taps=${taps} \
#--fs=${fs} \
#--fftsize=${fftsize} \
#--all_regions_plot_frequency_cutoff=${all_regions_plot_frequency_cutoff} \
#--sigma_floor=${sigma_floor} \
#--score_function=clipped_relative_variance_score \
#--porschmann_baseline_suffix=magphase_nn \
#--common_transfer_function=${common_transfer_function} \
#--sample_counts=5,10,15,20,25,30,35,40,45,50,55,60,65,70,75,80,85,90,95,100 \
#--convcnp_path=${convcnp_path} \
#--convcnp_prefix=${convcnp_prefix} \
#--barycentric_path=${barycentric_path} \
#--spherical_spline_path=${spherical_spline_path} \
#--gaussian_process_regressor_path=${gaussian_process_regressor_path} \
#--figures_path=${figures_path}
#
## per_feature_log_mag_distance_db vs sample count
#${python_executable} ${python_script} \
#--mode=jax_candidates+barycentric_baseline+spherical_spline_baseline+gaussian_process_regressor+porschmann_baseline+per_feature_log_mag_distance_db+sample_count_vs_metric \
#--subjects=pp1,pp18,pp27,pp67 \
#--override_cache=${override_cache} \
#--exclude_context_points=${exclude_context_points} \
#--t0=0 \
#--taps=${taps} \
#--fs=${fs} \
#--fftsize=${fftsize} \
#--all_regions_plot_frequency_cutoff=${all_regions_plot_frequency_cutoff} \
#--sigma_floor=${sigma_floor} \
#--score_function=clipped_relative_variance_score \
#--porschmann_baseline_suffix=magphase_nn \
#--common_transfer_function=${common_transfer_function} \
#--sample_counts=5,10,15,20,25,30,35,40,45,50,55,60,65,70,75,80,85,90,95,100 \
#--convcnp_path=${convcnp_path} \
#--convcnp_prefix=${convcnp_prefix} \
#--barycentric_path=${barycentric_path} \
#--spherical_spline_path=${spherical_spline_path} \
#--gaussian_process_regressor_path=${gaussian_process_regressor_path} \
#--figures_path=${figures_path}
#
## ito_s_log_spectral_distortion
#${python_executable} ${python_script} \
#--mode=jax_candidates+barycentric_baseline+spherical_spline_baseline+gaussian_process_regressor+porschmann_baseline+ito_s_log_spectral_distortion+sample_count_vs_metric \
#--subjects=pp18,pp67,pp27,pp1 \
#--override_cache=${override_cache} \
#--exclude_context_points=${exclude_context_points} \
#--t0=0 \
#--taps=${taps} \
#--fs=${fs} \
#--fftsize=${fftsize} \
#--all_regions_plot_frequency_cutoff=${all_regions_plot_frequency_cutoff} \
#--sigma_floor=${sigma_floor} \
#--score_function=clipped_relative_variance_score \
#--porschmann_baseline_suffix=magphase_nn \
#--common_transfer_function=${common_transfer_function} \
#--sample_counts=5,10,15,20,25,30,35,40,45,50,55,60,65,70,75,80,85,90,95,100 \
#--convcnp_path=${convcnp_path} \
#--convcnp_prefix=${convcnp_prefix} \
#--barycentric_path=${barycentric_path} \
#--spherical_spline_path=${spherical_spline_path} \
#--gaussian_process_regressor_path=${gaussian_process_regressor_path} \
#--figures_path=${figures_path}
#
## per_feature_log_mag_distance_db vs frequency
#${python_executable} ${python_script} \
#--mode=jax_candidates+barycentric_baseline+spherical_spline_baseline+gaussian_process_regressor+porschmann_baseline+barycentric_baseline+per_feature_log_mag_distance_db+frequency_vs_metric \
#--subjects=pp18,pp67,pp27,pp1 \
#--override_cache=${override_cache} \
#--exclude_context_points=${exclude_context_points} \
#--t0=0 \
#--taps=${taps} \
#--fs=${fs} \
#--fftsize=${fftsize} \
#--all_regions_plot_frequency_cutoff=-1 \
#--sigma_floor=${sigma_floor} \
#--score_function=clipped_relative_variance_score \
#--porschmann_baseline_suffix=magphase_nn \
#--common_transfer_function=${common_transfer_function} \
#--sample_counts=40 \
#--convcnp_path=${convcnp_path} \
#--convcnp_prefix=${convcnp_prefix} \
#--barycentric_path=${barycentric_path} \
#--spherical_spline_path=${spherical_spline_path} \
#--gaussian_process_regressor_path=${gaussian_process_regressor_path} \
#--figures_path=${figures_path}
#
## rmv vs rmse (uncertainty)
#${python_executable} ${python_script} \
#--mode=jax_candidates+rmv_vs_rmse+sample_count_vs_metric \
#--subjects=pp1,pp18,pp27,pp67 \
#--override_cache=${override_cache} \
#--exclude_context_points=${exclude_context_points} \
#--t0=0 \
#--taps=${taps} \
#--fs=${fs} \
#--fftsize=${fftsize} \
#--all_regions_plot_frequency_cutoff=${all_regions_plot_frequency_cutoff} \
#--sigma_floor=${sigma_floor} \
#--score_function=clipped_relative_variance_score \
#--porschmann_baseline_suffix=magphase_nn \
#--common_transfer_function=${common_transfer_function} \
#--sample_counts=all \
#--convcnp_path=${convcnp_path} \
#--convcnp_prefix=${convcnp_prefix} \
#--barycentric_path=${barycentric_path} \
#--spherical_spline_path=${spherical_spline_path} \
#--gaussian_process_regressor_path=${gaussian_process_regressor_path} \
#--figures_path=${figures_path}

